Automated Test Production -- Complement to "Ad-hoc" Testing

A view on software testing, taken in a broad sense and considered a important activity is presented. We discuss the methods and techniques for applying tests and the reasons we recognize make it difficult for industry to adopt the advances observed in academia. We discuss some advances in the area and briefly point out the approach we intend to follow in the search for a solution.

==> anc/glossary.tex <==
%% usamos: Termo1-Termo2-{...}-TermonN      para siglas fechadas, ou seja, valores ou 
%%                                          passos de um método onde todos são necessários
%%         Termo1, Termo2, {...}, {TermoN}  para siglas aberts, ou seja, valores ou
%%                                          passos de um método onde alguns são opcionais
%%         Termo1 Termo2 {...} TermoN       para nomes de pessoas ou lugares
%%
%% a sigla é repetida em negrito, seguido da tradução em português (em um dos formatos acima), 
%% seguida da tradução em inglês italizada

\newacronym{ATP}{ATP}{Automated Test Production}

\newacronym{IT}{IT}{Information Technology}

\newacronym{SLM}{SLM}{Systematic Literature Mapping}

\newacronym{SLR}{SLR}{Systematic Literature Review}

\newacronym{TDD}{TDD}{Test Driven Development}

\newacronym{CSP}{CSP}{Communicating Sequential Processes}

\newacronym{CCS}{CCS}{Calculus of Communicating Systems}

\newacronym{LOTOS}{LOTOS}{Language Of Temporal Ordering Specification}

\newglossaryentry{OCCAM}{name={OCCAM},description={Linguagem concorrente construída sobre álgebra \glsentryshort{CSP}\glsadd{CSP}}}

\newglossaryentry{Handel-C}{name={Handel-C},description={Linguagem de alto nível, baseada em linguagem C com extensões para ser executada em ``\textit{hardware}'', principalmente \glsentryshortpl{FPGA}\glsadd{FPGA}}}

\newglossaryentry{Circus}{name={Circus},description={Linguagem de especificação formal semelhante à \gls{OCCAM} e \gls{Handel-C}}}

\newacronym{FPGA}{FPGA}{Field Programmable Gate Array}

\newacronym{OCL}{OCL}{Object Constraint Language}

\newacronym{UML}{UML}{Unified Modelling Language}

\newacronym{LTS}{LTS}{Labelled Transition Systems}

\newacronym{FSM}{FSM}{Finite State Machine}

\newglossaryentry{fuzzing}{name={\textit{Fuzzing}},description={Técnica de teste automatizado que envolve a geração de entradas inválidas, inexperadas e aleatórias para programas de computador}}

\newacronym{GQM}{GQM}{Goal-Question-Metric}

\newacronym{PIOC}{PIOC}{Population, Intervention, Outcome, Context}

\newacronym{PICOC}{PICOC}{Population, Intervention, Comparison, Outcome, Context}

\newacronym{TRL}{TRL}{Technical Readines Level}

\newacronym{CAPES}{CAPES}{Coordenação de Aperfeiçoamento de Pessoal de Nível Superior do Brasil}

\newacronym{NIST}{NIST}{National Institute of Standards and Technology}

\newacronym{MDD}{MDD}{Model Drive Development}

\newacronym{MDA}{MDA}{Model Drive Architecture}

\newacronym{CASE}{CASE}{Computer Aided Software Engineering}

\newacronym{XML}{XML}{Extensible Markup Language}

\newacronym{XMI}{XMI}{\glsentryshort{XML}\glsadd{XML} Metadata Interchange}

\newacronym{PC}{PC}{Personal Computer}

\newacronym{NCSA}{NCSA}{National Center for Supercomputing Applications}

\newacronym{API}{API}{Application Programming Interface}

\newglossaryentry{measure}{type={hidden},name={measure},description={Compare dimensions or quantities against a pre-established standard whose unit is used as a multiplier.}}

\newglossaryentry{metric}{type={hidden},name={metric},description={A system or standard of \glspl{measure} or measurements taken using an existing standard.},see={measure}}

\newglossaryentry{tool}{type={hidden},name={tool},description={A device or implementation, used to perform a certain function.}}

\newglossaryentry{validation}{type={hidden},name={validation},description={The \glspl{technique} investigated are new and have not been implemented in practice. Techniques used are from experimental examples and done in the laboratory.},see={technique}}

\newglossaryentry{avaliation}{type={hidden},name={avaliation},description={The \gls{technique} was implemented in practice and the evaluation was conducted. Demonstrated how the \gls{technique} was implemented in practice and what the consequences were in terms of benefits and disadvantages. Also includes identification of problems in the industry.},see={technique}}

\newglossaryentry{proposal}{type={hidden},name={proposal},description={A solution to a problem has been proposed, either new or a significant extension of an existing \gls{technique}. The potential benefits and applicability of the solution is shown by a short example or a good line of argument.},see={technique}}

\newglossaryentry{philosophical}{type={hidden},name={philosophical},description={These studies outlined a new approach to pre-existing knowledge and structured the field in the form of a taxonomy or conceptual work.}}

\newglossaryentry{opinion}{type={hidden},name={opinion},description={These studies express someone's personal opinion about a particular \gls{technique}, whether it is good or not, or how things are done. They are not supported by related work or research methods.},see={technique}}

\newglossaryentry{practice}{type={hidden},name={practice},description={They explain in what and how something was done in practice. It has to be the author's personal experience.}}

\newglossaryentry{model}{type={hidden},name={model},description={A comprehensive and systematic \gls{approach} that includes theoretical principles, benefits and drawbacks, objectives, methodological guidelines and specifications, and the characteristic use of certain sets of \glspl{method} and \glspl{technique}.},see={approach,method,technique}}

\newglossaryentry{method}{type={hidden},name={method},description={No particular theoretical orientation is inferred in a method. Researchers impose their own particular theoretical beliefs on an experiment when they design and implement it by applying one or more \glspl{technique}.}}

\newglossaryentry{technique}{type={hidden},name={technique},description={A single operation or interaction in which a researcher uses one or more \glspl{procedure} to elicit an immediate reaction from the object of study or to shape the experiment and obtain results.}}

\newglossaryentry{procedure}{type={hidden},name={procedure},description={An organized sequence of operations and interactions that a researcher uses to conduct an experiment.}}

\newglossaryentry{intervention}{type={hidden},name={intervention},description={Purposefully interferes with or mitigates various aspects of the object of study and that affect the outcome by applying \gls{procedure}, \gls{technique}. The elements acting on the industry during a particular intervention are most often computer applications, the researcher, or both.},see={procedure,technique}}

\newglossaryentry{approach}{type={hidden},name={approach},description={A broad way of addressing an industry concern or problem. A specific \glspl{method} is not implied, but a specific set of \glspl{technique} will likely come into play when trying to intervene in the industry and the problem that is the subject of the research. The procedures to be used will be determined by the delimitations of the methodological variant in which we design the study.},see={technique}}

\newglossaryentry{strategy}{type={hidden},name={strategy},description={An action plan designed to achieve an overall goal.}}

\newglossaryentry{gray-box}{name={white-box},description={In computer engineering it is the combination of \gls{white-box} and \gls{black-box} testing methods.}}

\newglossaryentry{white-box}{name={white-box},description={In computer engineering it is the method of validating non-functional, internal aspects of a computer application.}}

\newglossaryentry{black-box}{name={black-box},description={In computer engineering it is the method of validating functional and external aspects of a computer application.}}


==> anc/gomes2024complement.bib <==

@book{abramsky1987abstract,
  title     = {Abstract interpretation of declarative languages},
  author    = {Abramsky, Samson and Hankin, Chris},
  year      = {1987},
  publisher = {Prentice Hall Professional Technical Reference}
}

@article{agnihotri2020systematic,
  title   = {A systematic literature survey of software metrics, code smells and refactoring techniques},
  author  = {Agnihotri, Mansi and Chug, Anuradha},
  journal = {Journal of Information Processing Systems},
  volume  = {16},
  number  = {4},
  pages   = {915--934},
  year    = {2020}
}

@article{aiken1995static,
  title     = {Static analysis techniques for predicting the behavior of active database rules},
  author    = {Aiken, Alexander and Hellerstein, Joseph M and Widom, Jennifer},
  journal   = {ACM Transactions on Database Systems (TODS)},
  volume    = {20},
  number    = {1},
  pages     = {3--41},
  year      = {1995},
  publisher = {ACM New York, NY, USA}
}

@article{ayewah2008using,
  title     = {Using static analysis to find bugs},
  author    = {Ayewah, Nathaniel and Pugh, William and Hovemeyer, David and Morgenthaler, J David and Penix, John},
  journal   = {IEEE software},
  volume    = {25},
  number    = {5},
  pages     = {22--29},
  year      = {2008},
  publisher = {IEEE}
}

@article{beck2001aim,
  title     = {Aim, fire [test-first coding]},
  author    = {Beck, Kent},
  journal   = {IEEE Software},
  volume    = {18},
  number    = {5},
  pages     = {87--89},
  year      = {2001},
  publisher = {IEEE}
}

@article{beck2001manifesto,
  title  = {Manifesto for agile software development},
  author = {Beck, Kent and Beedle, Mike and Van Bennekum, Arie and Cockburn, Alistair and Cunningham, Ward and Fowler, Martin and Grenning, James and Highsmith, Jim and Hunt, Andrew and Jeffries, Ron and others},
  year   = {2001}
}

@article{becker2019pervasive,
  title     = {Pervasive computing middleware: current trends and emerging challenges},
  author    = {Becker, Christian and Julien, Christine and Lalanda, Philippe and Zambonelli, Franco},
  journal   = {CCF Transactions on Pervasive Computing and Interaction},
  volume    = {1},
  number    = {1},
  pages     = {10--23},
  year      = {2019},
  publisher = {Springer}
}

@inproceedings{bibel2007early,
  title        = {Early history and perspectives of automated deduction},
  author       = {Bibel, Wolfgang},
  booktitle    = {Annual Conference on Artificial Intelligence},
  pages        = {2--18},
  year         = {2007},
  organization = {Springer}
}

@article{boyer1975select,
  title     = {SELECT—a formal system for testing and debugging programs by symbolic execution},
  author    = {Boyer, Robert S and Elspas, Bernard and Levitt, Karl N},
  journal   = {ACM SigPlan Notices},
  volume    = {10},
  number    = {6},
  pages     = {234--245},
  year      = {1975},
  publisher = {ACM New York, NY, USA}
}

@inproceedings{brinksma1983algebraic,
  title     = {An algebraic language for the specification of the temporal order of events in services and protocols},
  author    = {Brinksma, E},
  booktitle = {Proc. of the European Teleinformatics Conference, Varese, Italy},
  pages     = {533--542},
  year      = {1983}
}

@article{bush2000static,
  title     = {A static analyzer for finding dynamic programming errors},
  author    = {Bush, William R and Pincus, Jonathan D and Sielaff, David J},
  journal   = {Software: Practice and Experience},
  volume    = {30},
  number    = {7},
  pages     = {775--802},
  year      = {2000},
  publisher = {Wiley Online Library}
}

@inproceedings{canat2018enterprise,
  title        = {Enterprise architecture and agile development: Friends or foes?},
  author       = {Canat, Mert and Catal{\`a}, N{\'u}ria Pol and Jourkovski, Alexander and Petrov, Svetlomir and Wellme, Martin and Lagerstr{\"o}m, Robert},
  booktitle    = {2018 IEEE 22nd International Enterprise Distributed Object Computing Workshop (EDOCW)},
  pages        = {176--183},
  year         = {2018},
  organization = {IEEE}
}

@article{chow1978testing,
  title     = {Testing software design modeled by finite-state machines},
  author    = {Chow, Tsun S.},
  journal   = {IEEE transactions on software engineering},
  number    = {3},
  pages     = {178--187},
  year      = {1978},
  publisher = {IEEE}
}

@article{claps2015journey,
  title     = {On the journey to continuous deployment: Technical and social challenges along the way},
  author    = {Claps, Gerry Gerard and Svensson, Richard Berntsson and Aurum, Ayb{\"u}ke},
  journal   = {Information and Software technology},
  volume    = {57},
  pages     = {21--31},
  year      = {2015},
  publisher = {Elsevier}
}

@inproceedings{clarke1976program,
  title     = {A program testing system},
  author    = {Clarke, Lori A},
  booktitle = {Proceedings of the 1976 annual conference},
  pages     = {488--491},
  year      = {1976}
}

@article{clarke1986automatic,
  title     = {Automatic verification of finite-state concurrent systems using temporal logic specifications},
  author    = {Clarke, Edmund M. and Emerson, E Allen and Sistla, A Prasad},
  journal   = {ACM Transactions on Programming Languages and Systems (TOPLAS)},
  volume    = {8},
  number    = {2},
  pages     = {244--263},
  year      = {1986},
  publisher = {ACM New York, NY, USA}
}

@book{clarke2018model,
  title     = {Model checking},
  author    = {Clarke Jr, Edmund M and Grumberg, Orna and Kroening, Daniel and Peled, Doron and Veith, Helmut},
  year      = {2018},
  publisher = {MIT press}
}

@article{cockburn2001agile,
  title     = {Agile software development, the people factor},
  author    = {Cockburn, Alistair and Highsmith, Jim},
  journal   = {Computer},
  volume    = {34},
  number    = {11},
  pages     = {131--133},
  year      = {2001},
  publisher = {IEEE}
}

@inproceedings{da2015case,
  title        = {A case study using testing technique for software as a service (SaaS)},
  author       = {da Silva, Alexandre Chaves and Correa, Lucas Roberto and Dias, Luiz Alberto Vieira and da Cunha, Adilson Marques},
  booktitle    = {2015 12th International Conference on Information Technology-New Generations},
  pages        = {761--762},
  year         = {2015},
  organization = {IEEE}
}

@book{darwin1988checking,
  title     = {Checking C Programs with lint},
  author    = {Darwin, Ian F},
  year      = {1988},
  publisher = {" O'Reilly Media, Inc."}
}

@incollection{davis2001early,
  title     = {The Early History of Automated Deduction: Dedicated to the memory of Hao Wang},
  author    = {Davis, Martin},
  booktitle = {Handbook of Automated Reasoning},
  pages     = {3--15},
  year      = {2001},
  publisher = {Elsevier}
}

@mastersthesis{de2006definiccao,
  title  = {Defini{\c{c}}{\~a}o e implementa{\c{c}}{\~a}o do sistema de tipos da linguagem CIRCUS},
  author = {de Almeida Xavier, Manuela},
  year   = {2006},
  school = {Universidade Federal de Pernambuco}
}

@inproceedings{detlefs1996overview,
  title        = {An overview of the Extended Static Checking system},
  author       = {Detlefs, David L},
  booktitle    = {Proceedings of The First Workshop on Formal Methods in Software Practice},
  pages        = {1--9},
  year         = {1996},
  organization = {Citeseer}
}

@article{detlefs1998extended,
  title     = {Extended static checking},
  author    = {Detlefs, David L and Leino, K Rustan M and Nelson, Greg and Saxe, James B},
  year      = {1998},
  publisher = {Citeseer}
}

@book{du2000combinatorial,
  title     = {Combinatorial group testing and its applications},
  author    = {Du, Dingzhu and Hwang, Frank K and Hwang, Frank},
  volume    = {12},
  year      = {2000},
  publisher = {World Scientific}
}


@article{evans1996static,
  title     = {Static detection of dynamic memory errors},
  author    = {Evans, David},
  journal   = {ACM SIGPLAN Notices},
  volume    = {31},
  number    = {5},
  pages     = {44--53},
  year      = {1996},
  publisher = {ACM New York, NY, USA}
}

@article{feitelson2013development,
  title     = {Development and deployment at facebook},
  author    = {Feitelson, Dror G and Frachtenberg, Eitan and Beck, Kent L},
  journal   = {IEEE Internet Computing},
  volume    = {17},
  number    = {4},
  pages     = {8--17},
  year      = {2013},
  publisher = {IEEE}
}

@incollection{floyd1986toward,
  title     = {Toward interactive design of correct programs},
  author    = {Floyd, Robert W},
  booktitle = {Readings in artificial intelligence and software engineering},
  pages     = {331--334},
  year      = {1986},
  publisher = {Elsevier}
}

@article{fosdick1976data,
  title     = {Data flow analysis in software reliability},
  author    = {Fosdick, Lloyd D and Osterweil, Leon J},
  journal   = {ACM Computing Surveys (CSUR)},
  volume    = {8},
  number    = {3},
  pages     = {305--330},
  year      = {1976},
  publisher = {ACM New York, NY, USA}
}

@article{fucci2016dissection,
  title     = {A dissection of the test-driven development process: Does it really matter to test-first or to test-last?},
  author    = {Fucci, Davide and Erdogmus, Hakan and Turhan, Burak and Oivo, Markku and Juristo, Natalia},
  journal   = {IEEE Transactions on Software Engineering},
  volume    = {43},
  number    = {7},
  pages     = {597--614},
  year      = {2016},
  publisher = {IEEE}
}

@article{george2004structured,
  title     = {A structured experiment of test-driven development},
  author    = {George, Boby and Williams, Laurie},
  journal   = {Information and software Technology},
  volume    = {46},
  number    = {5},
  pages     = {337--342},
  year      = {2004},
  publisher = {Elsevier}
}

@article{goodenough1975toward,
  title     = {Toward a theory of test data selection},
  author    = {Goodenough, John B and Gerhart, Susan L},
  journal   = {IEEE Transactions on software Engineering},
  number    = {2},
  pages     = {156--173},
  year      = {1975},
  publisher = {IEEE}
}

@article{hailpern2006model,
  title     = {Model-driven development: The good, the bad, and the ugly},
  author    = {Hailpern, Brent and Tarr, Peri},
  journal   = {IBM systems journal},
  volume    = {45},
  number    = {3},
  pages     = {451--461},
  year      = {2006},
  publisher = {IBM}
}

@article{hallem2003uprooting,
  title     = {Uprooting software defects at the source},
  author    = {Hallem, Seth and Park, David and Engler, Dawson},
  journal   = {Queue},
  volume    = {1},
  number    = {8},
  pages     = {64--71},
  year      = {2003},
  publisher = {ACM New York, NY, USA}
}

@inproceedings{hankin1994deriving,
  title     = {Deriving algorithms from type inference systems: Application to strictness analysis},
  author    = {Hankin, Chris and Le M{\'e}tayer, Daniel},
  booktitle = {Proceedings of the 21st ACM SIGPLAN-SIGACT symposium on Principles of programming languages},
  pages     = {202--212},
  year      = {1994}
}

@article{hayes1985rule,
  title     = {Rule-based systems},
  author    = {Hayes-Roth, Frederick},
  journal   = {Communications of the ACM},
  volume    = {28},
  number    = {9},
  pages     = {921--932},
  year      = {1985},
  publisher = {ACM New York, NY, USA}
}

@article{hempel1945studies,
  title     = {Studies in the Logic of Confirmation (I.)},
  author    = {Hempel, Carl G},
  journal   = {Mind},
  volume    = {54},
  number    = {213},
  pages     = {1--26},
  year      = {1945},
  publisher = {JSTOR}
}

@inproceedings{hilton2016usage,
  title        = {Usage, costs, and benefits of continuous integration in open-source projects},
  author       = {Hilton, Michael and Tunnell, Timothy and Huang, Kai and Marinov, Darko and Dig, Danny},
  booktitle    = {2016 31st IEEE/ACM International Conference on Automated Software Engineering (ASE)},
  pages        = {426--437},
  year         = {2016},
  organization = {IEEE}
}

@article{hoare1969axiomatic,
  title     = {An axiomatic basis for computer programming},
  author    = {Hoare, Charles Antony Richard},
  journal   = {Communications of the ACM},
  volume    = {12},
  number    = {10},
  pages     = {576--580},
  year      = {1969},
  publisher = {ACM New York, NY, USA}
}

@inproceedings{hoare1996did,
  title        = {How did software get so reliable without proof?},
  author       = {Hoare, Charles Anthony Richard},
  booktitle    = {International Symposium of Formal Methods Europe},
  pages        = {1--17},
  year         = {1996},
  organization = {Springer}
}

@inproceedings{hoda2010much,
  title     = {How much is just enough? Some documentation patterns on Agile projects},
  author    = {Hoda, Rashina and Noble, James and Marshall, Stuart},
  booktitle = {Proceedings of the 15th European Conference on Pattern Languages of Programs},
  pages     = {1--13},
  year      = {2010}
}

@inproceedings{howden1976experiments,
  title     = {Experiments with a symbolic evaluation system},
  author    = {Howden, William E},
  booktitle = {Proceedings of the June 7-10, 1976, national computer conference and exposition},
  pages     = {899--908},
  year      = {1976}
}

@article{iso1991information,
  title   = {Information Technology, Open Systems Interconnection, Conformance Testing Methodology and Framework},
  author  = {ISO, Geneve},
  journal = {International Standard IS},
  volume  = {9646},
  year    = {1991}
}

@misc{iso2017iso,
  title  = {ISO/IEC/IEEE 24765: 2017 Systems and software engineering-Vocabulary},
  author = {ISO (International Organization for Standardization)},
  year   = {2017}
}

@article{jackson1995aspect,
  title     = {Aspect: Detecting bugs with abstract dependences},
  author    = {Jackson, Daniel},
  journal   = {ACM Transactions on Software Engineering and Methodology (TOSEM)},
  volume    = {4},
  number    = {2},
  pages     = {109--145},
  year      = {1995},
  publisher = {ACM New York, NY, USA}
}

@misc{jacobs_arcast_nodate,
  abstract = {Is model-driven development likely to gain widespread adoption? Will it make building software faster, better, cheaper?},
  author   = {Jacobs, Ron},
  language = {English},
  title    = {{ARCast} with {Ron} {Jacobs}},
  url      = {https://channel9.msdn.com/Shows/ARCast+with+Ron+Jacobs/ARCast-5},
  urldate  = {2020-11-19}
}

@inproceedings{jensen1997automatic,
  title     = {Automatic verification of pointer programs using monadic second-order logic},
  author    = {Jensen, Jakob L and J{\o}rgensen, Michael E and Schwartzbach, Michael I and Klarlund, Nils},
  booktitle = {Proceedings of the ACM SIGPLAN 1997 conference on Programming language design and implementation},
  pages     = {226--234},
  year      = {1997}
}

@inproceedings{johnson2013don,
  title        = {Why don't software developers use static analysis tools to find bugs?},
  author       = {Johnson, Brittany and Song, Yoonki and Murphy-Hill, Emerson and Bowdidge, Robert},
  booktitle    = {2013 35th International Conference on Software Engineering (ICSE)},
  pages        = {672--681},
  year         = {2013},
  organization = {IEEE}
}

@book{jos1999object,
  title     = {The Object Constraint Language: Precise Modeling with UML},
  author    = {Jos B.. Warmer and Anneke G.. Kleppe},
  year      = {1999},
  publisher = {Addison Wesley}
}

@inproceedings{josefsson2004making,
  title     = {Making architectural design phase obsolete-tdd as a design method},
  author    = {Josefsson, Marc},
  booktitle = {Seminar course on SQA in Agile Software Development Helsinki University of Technology},
  year      = {2004}
}

@article{king1976symbolic,
  title     = {Symbolic execution and program testing},
  author    = {King, James C},
  journal   = {Communications of the ACM},
  volume    = {19},
  number    = {7},
  pages     = {385--394},
  year      = {1976},
  publisher = {ACM New York, NY, USA}
}

@article{kraege1986dialectique,
  title     = {La dialectique kierkegaardienne},
  author    = {Kraege, Jean-Denis},
  journal   = {Revue de Th{\'e}ologie et de Philosophie},
  volume    = {118},
  number    = {1},
  pages     = {47--66},
  year      = {1986},
  publisher = {JSTOR}
}

@book{langer1953feeling,
  title     = {Feeling and form},
  author    = {Langer, Susanne K},
  volume    = {3},
  year      = {1953},
  publisher = {Routledge and Kegan Paul London}
}

@inproceedings{li2010comparative,
  title        = {A comparative study on software vulnerability static analysis techniques and tools},
  author       = {Li, Peng and Cui, Baojiang},
  booktitle    = {2010 IEEE international conference on information theory and information security},
  pages        = {521--524},
  year         = {2010},
  organization = {IEEE}
}

@article{mackenzie1994computer,
  title     = {Computer-related accidental death: an empirical exploration},
  author    = {MacKenzie, Donald},
  journal   = {Science and Public Policy},
  volume    = {21},
  number    = {4},
  pages     = {233--248},
  year      = {1994},
  publisher = {Beech Tree Publishing}
}

@article{madeyski2010impact,
  title     = {The impact of test-first programming on branch coverage and mutation score indicator of unit tests: An experiment},
  author    = {Madeyski, Lech},
  journal   = {Information and Software Technology},
  volume    = {52},
  number    = {2},
  pages     = {169--184},
  year      = {2010},
  publisher = {Elsevier}
}

@article{mercurio1990ad,
  title     = {AD/Cycle strategy and architecture},
  author    = {Mercurio, Vincent J. and Meyers, Barbara F. and Nisbet, Al M. and Radin, George},
  journal   = {IBM Systems Journal},
  volume    = {29},
  number    = {2},
  pages     = {170--188},
  year      = {1990},
  publisher = {IBM}
}

@misc{miller_why_2011,
  type     = {News {Site}},
  title    = {Why the {IBM} {PC} had an {Open} {Architecture}},
  url      = {https://www.pcmag.com/archive/why-the-ibm-pc-had-an-open-architecture-286065},
  abstract = {In some ways, the most far-reaching decision made by the team that built the IBM PC One was to use an open architecture, rather than one that was proprietary to IBM. That decision led to the market for add-in boards, for large numbers of third party applications, and eventually to a large number of competitors all creating "IBM-compatible" machines.},
  language = {English},
  journal  = {PC Magazine},
  author   = {Miller, Michael J.},
  month    = aug,
  year     = {2011},
  note     = {publisher: Ziff Davis}
}

@inproceedings{milner1984lectures,
  title        = {Lectures on a calculus for communicating systems},
  author       = {Milner, Robin},
  booktitle    = {International Conference on Concurrency},
  pages        = {197--220},
  year         = {1984},
  organization = {Springer}
}

@book{minsky1967computation,
  title     = {Computation},
  author    = {Minsky, Marvin Lee},
  year      = {1967},
  publisher = {Prentice-Hall Englewood Cliffs}
}

@inproceedings{monteiro2014case,
  title        = {A case study on pairwise testing application},
  author       = {Monteiro, Cassiano BAL and Dias, Luiz Alberto Vieira and da Cunha, Adilson Marques},
  booktitle    = {2014 11th International Conference on Information Technology: New Generations},
  pages        = {639--640},
  year         = {2014},
  organization = {IEEE}
}


@book{myers2004art,
  title     = {The art of software testing},
  author    = {Myers, Glenford J and Badgett, Tom and Thomas, Todd M and Sandler, Corey},
  volume    = {2},
  year      = {2004},
  publisher = {Wiley Online Library}
}

@article{nielson1994abstract,
  title   = {Abstract interpretation: a semantics-based tool for program analysis},
  author  = {Nielson, Flemming and Jones, N},
  journal = {Handbook of logic in computer science},
  volume  = {4},
  pages   = {527--636},
  year    = {1994}
}

@misc{omg_xml_2015,
  type     = {Technology {Standards} {Consortium}},
  title    = {{XML} {Metadata} {Interchange}},
  author   = {Object Management Group},
  url      = {https://www.omg.org/spec/XMI/About-XMI/},
  abstract = {This specification defines the following aspects involved in describing objects in XML: - The representation of objects in terms of XML elements and attributes. - The standard mechanisms to link objects within the same file or across files. - The validation of XMI documents using XML Schemas. - Object identity, which allows objects to be referenced from other objects in terms of IDs and UUIDs. XMI describes solutions to the above issues by specifying EBNF production rules to create XML documents and Schemas that share objects consistently.},
  language = {English},
  month    = jun,
  year     = {2015}
}

@article{one202014th,
  title   = {14th annual state of agile report},
  author  = {One, Version},
  journal = {Online: https://stateofagile.com},
  year    = {2020}
}

@article{osti_5361454,
  title        = {Methods to ensure the standardization of FORTRAN software. [PFORT, DAVE, POLISH, and BRNANL, for analysis and editing of codes, in FORTRAN for PDP-10 and IBM 360 and 370]},
  author       = {Gaffney, P W and Wooten, J W},
  abstractnote = {Four software tools PFORT, DAVE, POLISH, and BRNANL, which may be used to ensure the standardization of FORTRAN software are introduced. First, FORTRAN computer programs are loosely classified into three groups. Then reasons are given why the program in two of these groups should adhere to a portable subset of the American National Standard (ANS) First FORTRAN 1966. Next, the software tools PFORT, DAVE, POLISH, and BRNANL, are briefly described, and an example of the output from PFORT, DAVE, and POLISH are given. Finally, the dissemination of information pertaining to the tools together with their availability is outlined. 11 figures.},
  place        = {United States},
  year         = {1980},
  month        = {5}
}

@inproceedings{panichella2015would,
  title        = {Would static analysis tools help developers with code reviews?},
  author       = {Panichella, Sebastiano and Arnaoudova, Venera and Di Penta, Massimiliano and Antoniol, Giuliano},
  booktitle    = {2015 IEEE 22nd International Conference on Software Analysis, Evolution, and Reengineering (SANER)},
  pages        = {161--170},
  year         = {2015},
  organization = {IEEE}
}

@book{payne2006ccie,
  title     = {CCIE: Cisco Certified Internetwork Expert Study Guide: Routing and Switching},
  author    = {Payne, Rob and Manweiler, Kevin},
  year      = {2006},
  publisher = {John Wiley \& Sons}
}

@article{petri2008petri,
  title   = {Petri net},
  author  = {Petri, Carl Adam and Reisig, Wolfgang},
  journal = {Scholarpedia},
  volume  = {3},
  number  = {4},
  pages   = {6477},
  year    = {2008}
}

@article{planning2002economic,
  title   = {The economic impacts of inadequate infrastructure for software testing},
  author  = {Planning, Strategic},
  journal = {National Institute of Standards and Technology},
  year    = {2002}
}

@misc{proven_how_2013,
  type     = {News {Site}},
  title    = {How the clammy claws of {Novell} {NetWare} were torn from today's networks},
  url      = {https://www.theregister.com/2013/07/16/netware_4_anniversary/},
  abstract = {Before the internet, local area networks were the big thing. A company called Novell was the first to exploit the trend for connecting systems, ultimately becoming "the LAN king" with its NetWare server operating system.},
  language = {English},
  journal  = {The Register},
  author   = {Proven, Liam},
  month    = jul,
  year     = {2013},
  note     = {publisher: Situation Publishing}
}

@article{ramesh2006can,
  title     = {Can distributed software development be agile?},
  author    = {Ramesh, Balasubramaniam and Cao, Lan and Mohan, Kannan and Xu, Peng},
  journal   = {Communications of the ACM},
  volume    = {49},
  number    = {10},
  pages     = {41--46},
  year      = {2006},
  publisher = {ACM New York, NY, USA}
}

@article{roscoe1998theory,
  title  = {The theory and practice of concurrency},
  author = {Roscoe, Bill},
  year   = {1998}
}


@article{shull2010we,
  title     = {What do we know about test-driven development?},
  author    = {Shull, Forrest and Melnik, Grigori and Turhan, Burak and Layman, Lucas and Diep, Madeline and Erdogmus, Hakan},
  journal   = {IEEE software},
  volume    = {27},
  number    = {6},
  pages     = {16--19},
  year      = {2010},
  publisher = {IEEE}
}


@book{swithinbank2005patterns,
  title     = {Patterns: Model-Driven Development Using IBM Rational Software Architect},
  author    = {Swithinbank, Peter and Chessell, Mandy and Gardner, Tracy and Griffin, Catherine and Man, Jessica and Wylie, Helen and Yusuf, Larry},
  year      = {2005},
  publisher = {IBM, International Technical Support Organization}
}


@techreport{webb1965design,
  title       = {DESIGN, TESTING AND ESTIMATION IN COMPLEX EXPERIMENTATION. I. EXPANSIBLE AND CONTRACTIBLE FACTORIAL DESIGNS AND THE APPLICATION OF LINEAR PROGRAMMING TO COMBINATORIAL PROBLEMS},
  author      = {Webb, Steve R},
  year        = {1965},
  institution = {ROCKETDYNE CANOGA PARK CA}
}

@article{wilson1995efficient,
  title     = {Efficient context-sensitive pointer analysis for C programs},
  author    = {Wilson, Robert P and Lam, Monica S},
  journal   = {ACM Sigplan Notices},
  volume    = {30},
  number    = {6},
  pages     = {1--12},
  year      = {1995},
  publisher = {ACM New York, NY, USA}
}

@article{yusuf2006implement,
  title   = {Implement model-driven development to increase the business value of your IT system},
  author  = {Yusuf, Larry and Chessel, M and Gardner, Tracy},
  journal = {Retrieved January},
  volume  = {29},
  pages   = {2008},
  year    = {2006}
}

@inproceedings{zampetti2017open,
  title        = {How open source projects use static code analysis tools in continuous integration pipelines},
  author       = {Zampetti, Fiorella and Scalabrino, Simone and Oliveto, Rocco and Canfora, Gerardo and Di Penta, Massimiliano},
  booktitle    = {2017 IEEE/ACM 14th International Conference on Mining Software Repositories (MSR)},
  pages        = {334--344},
  year         = {2017},
  organization = {IEEE}
}



@misc{2020zotero,
  title    = {Zotero {\textbar} {Your} personal research assistant},
  url      = {https://www.zotero.org/},
  abstract = {Zotero is a free, easy-to-use tool to help you collect, organize, cite, and share research.},
  urldate  = {2020-10-16}
}

@article{basili1984methodology,
  title     = {A methodology for collecting valid software engineering data},
  author    = {Basili, Victor R and Weiss, David M},
  journal   = {IEEE Transactions on software engineering},
  number    = {6},
  pages     = {728--738},
  year      = {1984},
  publisher = {IEEE}
}

@article{brereton2007lessons,
  title     = {Lessons from applying the systematic literature review process within the software engineering domain},
  author    = {Brereton, Pearl and Kitchenham, Barbara A and Budgen, David and Turner, Mark and Khalil, Mohamed},
  journal   = {Journal of systems and software},
  volume    = {80},
  number    = {4},
  pages     = {571--583},
  year      = {2007},
  publisher = {Elsevier}
}

@article{chen2011systematic,
  title     = {A systematic review of evaluation of variability management approaches in software product lines},
  author    = {Chen, Lianping and Babar, Muhammad Ali},
  journal   = {Information and Software Technology},
  volume    = {53},
  number    = {4},
  pages     = {344--362},
  year      = {2011},
  publisher = {Elsevier}
}

@article{davis1977evolution,
  title   = {Evolution of computers and computing},
  author  = {Davis, Ruth M},
  journal = {Science},
  volume  = {195},
  number  = {4283},
  pages   = {1096--1102},
  year    = {1977}
}

@incollection{dijkstra1979structured,
  title     = {Structured programming},
  author    = {Dijkstra, Edsgar},
  booktitle = {Classics in software engineering},
  pages     = {41--48},
  year      = {1979}
}

@article{dyba2005evidence,
  title     = {Evidence-based software engineering for practitioners},
  author    = {Dyba, Tore and Kitchenham, Barbara A and Jorgensen, Magne},
  journal   = {IEEE software},
  volume    = {22},
  number    = {1},
  pages     = {58--65},
  year      = {2005},
  publisher = {IEEE}
}

@article{galster2013variability,
  title     = {Variability in software systems—a systematic literature review},
  author    = {Galster, Matthias and Weyns, Danny and Tofan, Dan and Michalik, Bartosz and Avgeriou, Paris},
  journal   = {IEEE Transactions on Software Engineering},
  volume    = {40},
  number    = {3},
  pages     = {282--306},
  year      = {2013},
  publisher = {IEEE}
}

@inproceedings{gaudel2017formal,
  title        = {Formal methods for software testing},
  author       = {Gaudel, Marie-Claude},
  booktitle    = {2017 International Symposium on Theoretical Aspects of Software Engineering (TASE)},
  pages        = {1--3},
  year         = {2017},
  organization = {IEEE}
}

@article{hirsch2005index,
  title     = {An index to quantify an individual's scientific research output},
  author    = {Hirsch, Jorge E},
  journal   = {Proceedings of the National academy of Sciences},
  volume    = {102},
  number    = {46},
  pages     = {16569--16572},
  year      = {2005},
  publisher = {National Acad Sciences}
}

@article{ivarsson2011method,
  title     = {A method for evaluating rigor and industrial relevance of technology evaluations},
  author    = {Ivarsson, Martin and Gorschek, Tony},
  journal   = {Empirical Software Engineering},
  volume    = {16},
  number    = {3},
  pages     = {365--395},
  year      = {2011},
  publisher = {Springer}
}

@techreport{keele2007guidelines,
  title       = {Guidelines for performing systematic literature reviews in software engineering},
  author      = {Keele, Staffs and others},
  year        = {2007},
  institution = {Technical report, Ver. 2.3 EBSE Technical Report. EBSE}
}

@inproceedings{kitchenham2004evidence,
  title        = {Evidence-based software engineering},
  author       = {Kitchenham, Barbara A and Dyba, Tore and Jorgensen, Magne},
  booktitle    = {Proceedings. 26th International Conference on Software Engineering},
  pages        = {273--281},
  year         = {2004},
  organization = {IEEE}
}

@article{kitchenham2009systematic,
  title     = {Systematic literature reviews in software engineering--a systematic literature review},
  author    = {Kitchenham, Barbara and Brereton, O Pearl and Budgen, David and Turner, Mark and Bailey, John and Linkman, Stephen},
  journal   = {Information and software technology},
  volume    = {51},
  number    = {1},
  pages     = {7--15},
  year      = {2009},
  publisher = {Elsevier}
}

@book{kitchenham2015evidence,
  title     = {Evidence-based software engineering and systematic reviews},
  author    = {Kitchenham, Barbara Ann and Budgen, David and Brereton, Pearl},
  volume    = {4},
  year      = {2015},
  publisher = {CRC press}
}

@inproceedings{petersen2008systematic,
  title     = {Systematic mapping studies in software engineering},
  author    = {Petersen, Kai and Feldt, Robert and Mujtaba, Shahid and Mattsson, Michael},
  booktitle = {12th International Conference on Evaluation and Assessment in Software Engineering (EASE) 12},
  pages     = {1--10},
  year      = {2008}
}

@article{petersen2015guidelines,
  title     = {Guidelines for conducting systematic mapping studies in software engineering: An update},
  author    = {Petersen, Kai and Vakkalanka, Sairam and Kuzniarz, Ludwik},
  journal   = {Information and Software Technology},
  volume    = {64},
  pages     = {1--18},
  year      = {2015},
  publisher = {Elsevier}
}

@book{petticrew2008systematic,
  title     = {Systematic reviews in the social sciences: A practical guide},
  author    = {Petticrew, Mark and Roberts, Helen},
  year      = {2008},
  publisher = {John Wiley \& Sons}
}

@article{wieringa2006requirements,
  title     = {Requirements engineering paper classification and evaluation criteria: a proposal and a discussion},
  author    = {Wieringa, Roel and Maiden, Neil and Mead, Nancy and Rolland, Colette},
  journal   = {Requirements engineering},
  volume    = {11},
  number    = {1},
  pages     = {102--107},
  year      = {2006},
  publisher = {Springer}
}

@book{wohlin2012experimentation,
  title     = {Experimentation in software engineering},
  author    = {Wohlin, Claes and Runeson, Per and H{\"o}st, Martin and Ohlsson, Magnus C and Regnell, Bj{\"o}rn and Wessl{\'e}n, Anders},
  year      = {2012},
  publisher = {Springer Science \& Business Media}
}

